Handling Sparse Rewards in Reinforcement Learning Using Model Predictive Control

Reinforcement learning (RL) has recently proven great success in various domains. Yet, the design of the reward function requires detailed domain expertise and tedious fine-tuning to ensure that agents are able to learn the desired behaviour. Using a sparse reward conveniently mitigates these challenges. However, the sparse reward represents a challenge on its own, often resulting in unsuccessful training of the agent. In this paper, we therefore address the sparse reward problem in RL. Our goal is to find an effective alternative to reward shaping, without using costly human demonstrations, that would also be applicable to a wide range of domains. Hence, we propose to use model predictive control~(MPC) as an experience source for training RL agents in sparse reward environments. Without the need for reward shaping, we successfully apply our approach in the field of mobile robot navigation both in simulation and real-world experiments with a Kuboki Turtlebot 2. We furthermore demonstrate great improvement over pure RL algorithms in terms of success rate as well as number of collisions and timeouts. Our experiments show that MPC as an experience source improves the agent's learning process for a given task in the case of sparse rewards.

==> setup-autoformat.sh <==
#!/bin/bash

pushd "$(dirname $0)" >/dev/null

bold=""
red=""
green=""
normal=""

if test -t 1; then
  ncolors=$(tput colors)
  if test -n "$ncolors" && test $ncolors -ge 8; then
    bold="$(tput bold)"
    red="$(tput setaf 1)"
    green="$(tput setaf 2)"
    normal="$(tput sgr0)"
  fi
fi

if [ ! -e .git-formatter.pl ]; then
  echo "${bold}${red}.git-formatter.pl not found, tex formatter was not installed correctly.${normal}" >&2
  popd >/dev/null
  exit -1
fi

git diff --quiet --exit-code
changed=$?
git diff --quiet --cached --exit-code
staged=$?

if [ $changed != 0 -o $staged != 0 ]; then
    echo "${bold}${red}You have uncommitted changes. Please commit them first before running this script.${normal}" >&2
    popd >/dev/null
    exit -2
fi

cat <<END

This script installs a filter that re-formats your TEX files according to
your preferences automatically every time you check in or check out a file.

END

perl -e 'use Text::Reflow;' 2>/dev/null
reflow=$?
OPTION_SENTENCE="Format one sentence per line"
OPTION_PARAGRAPH="Format one paragraph per line"
OPTION_SERVER="Use same format as the GIT server does"
OPTION_WRAP="Wrap lines after fixed number of columns"
OPTION_UNINSTALL="Uninstall the filter, do not do anything"
if [ $reflow != 0 ]; then
    echo "Optional feature not available:"
    echo "    Line wrapping after a fixed number of clumns is not available on your machine."
    echo "    To enable it, install the Perl module Text::Reflow and run this script again."
    case "$OSTYPE" in
    linux-gnu) echo "    sudo apt-get install libtext-reflow-perl";;
    darwin*)   echo "    cpan -i Text::Reflow";;
    esac
    echo
    options=("$OPTION_SENTENCE" "$OPTION_PARAGRAPH" "$OPTION_SERVER" "$OPTION_UNINSTALL")
else
    options=("$OPTION_SENTENCE" "$OPTION_PARAGRAPH" "$OPTION_WRAP" "$OPTION_SERVER" "$OPTION_UNINSTALL")
fi

echo "Please select your favorite format:"

SMUDGE=""
PS3=$'\n'"${bold}Please enter your choice: ${normal}"
select opt in "${options[@]}"
do
    case "$opt" in
        "${OPTION_SENTENCE}")
            SMUDGE="sentence"
            break
            ;;
        "${OPTION_PARAGRAPH}")
            SMUDGE="paragraph"
            break
            ;;
        "${OPTION_WRAP}")
            SMUDGE="wrap"
            break
            ;;
        "${OPTION_SERVER}")
            SMUDGE="unchanged"
            break
            ;;
        "${OPTION_UNINSTALL}")
            git config --unset-all filter.texformatter.smudge
            git config --unset-all filter.texformatter.clean
            echo "Uninstalled filter."
            popd >/dev/null
	    exit 0
            ;;
        *) echo "Invalid option, choose again or press Ctrl+C to abort.";;
    esac
done

if [ "${SMUDGE}" = "wrap" ]; then
	read -p "${bold}Number of columns: ${normal}" COLS
	SMUDGE="${SMUDGE} ${COLS}"
fi

git config --local filter.texformatter.clean  "$(pwd)/.git-formatter.pl clean sentence"
if [ "${SMUDGE}" = "unchanged" ]; then
    git config --local filter.texformatter.smudge "cat"
else
    git config --local filter.texformatter.smudge "$(pwd)/.git-formatter.pl smudge ${SMUDGE}"
fi

echo
if ! grep -q "filter=texformatter" .gitattributes 2>/dev/null; then
    echo "*.tex text=auto filter=texformatter diff=tex" >> .gitattributes
    git add .gitattributes
    git commit -m "Changed .gitattributes to install tex filter"
    echo "Installed tex filter for all *.tex files. Edit the .gitattributes file to limit filter to specific files."
fi

# don't need stashing as we make sure that there are no uncommitted changes
git checkout HEAD -- $(pwd)

echo "${bold}${green}Successfully installed filter.${normal}"
popd >/dev/null
exit 0

